Simulating leaky integrate and fire neuron with integers

The leaky integrate and fire (LIF) neuron represents standard neuronal model used for numerical simulations. The leakage is implemented in the model as exponential decay of trans-membrane voltage towards its resting value. This makes inevitable the usage of machine floating point numbers in the course of simulation. It is known that machine floating point arithmetic is subjected to small inaccuracies, which prevent from exact comparison of floating point quantities. In particular, it is incorrect to decide whether two separate in time states of a simulated system composed of LIF neurons are exactly identical. However, decision of this type is necessary, e.g. to figure periodic dynamical regimes in a reverberating network. Here we offer a simulation paradigm of a LIF neuron, in which neuronal states are described by whole numbers. Within this paradigm, the LIF neuron behaves exactly the same way as does the standard floating point simulated LIF, although exact comparison of states becomes correctly defined.

==> anc/program/FILELIST <==
Compilation command is as follows:

g++ init.cpp  kick.c  main.cpp criterion.cpp  -lm  -lgsl -lgslcblas


The filelist:

"main.cpp"
Realizes the testing algorithm. See comments inside the file.

"criterion.cpp"
Calculates a criterion value, which insures identical firing moments of fpLIF and intLIF.
"criterion.h"
Corresponding header.

"init.cpp"
Defines some variables declared as external elsewhere;
creates and initializes a random number generator (void init(void));
initializes some data variables (void init_dat(double lambdaa, double taua, double ha));
initializes initial states of intLIF and fpLIF.
"init.h"
Corresponding header.

"kick.c"
Calculates new state of intLIF after receiving input impulse.
Implements Eqs. (2.8), (2.11), (2.12) of the manuscript.
"kick.h"
Corresponding header.

"num_data.h"
Declares parameters of numerical simulation.

"phys_data.h"
Declarations of physical paramiters.

"rand_data.h"
Defines parameters of the random number generator.

"randgentype.h"
Defines which random numbers generator to use.
Choose it before compilation among those available in the GSL package.
Now, only mt19937, knuthran2002, taus113 can be chosen by editing this file.
If you wish another type available in the GSL library, 
firstly add it in the void init(void) function in the "init.cpp" 
before compiling.

"working_directory.h"
Defines in which directory to write files during calculation.
Choose the directory before compilation.
Each program run creates two files. File 'Report+"seed"+"generator type".txt'
lists in a table the testing result for any combination of parameters
lambda, tau, h. File 'RC+"seed"+"generator type".OK' is created if test
is OK. Otherwise, the extention is '.NOTok'. This file lists some additional
simulation characteristics.


Example:
"Report910208076mt19937.txt", "RC910208076mt19937.OK" - files created after
running command './a.out 1'



==> anc/program/RC910208076mt19937.OK <==
maxCRIT = 8.00e-02
minCRIT = 1.00e-08


maxdtN = 1.00e-02
mindtN = 1.00e-08
max/mindtN = 1.00e+06,  max/minCRIT = 8.00e+06

real time, in seconds = 1.80e+03
input spikes, min,max = 720565,11725267
output spikes, min,max = 0,5862633


==> anc/program/README <==
This is a supplementary material for the paper:

A.K.Vidybida. "Simulating leaky integrate and fire neuron with integers"

It is the program used for testing approach offered in the paper.
The program is in the form of source files.
The source files are listed and described in the "FILELIST" file.

The principles of calculation/testing are described in the manuscript.
See also comments in the source files "main.cpp", "init.cpp", "kick.c".

The program can be easely compiled by the following command:

'g++ init.cpp  kick.c  main.cpp criterion.cpp  -lm  -lgsl -lgslcblas'

Before compilation, please, install the gsl and gsl-devel packages.

The program is called by the following command:

'./a.out n'

where n is the seed number, n = 1,2,...,10.
All 10 seeds are listed in the file "init.cpp". 
You may replace them with number of your choice before compilation.

Good luck!

--*--*--*--*--*--*--*--*--*--*--*--*--*--*--*--*--*--

Alexander K. Vidybida
Bogolyubov Institute for Theoretical Physics
Metrologichna str., 14-B
03680 Kyiv
Ukraine

phone: -380-44-5213467
fax:   -380-44-5265998
email: vidybida@bitp.kiev.ua
http://www.bitp.kiev.ua/pers/vidybida/

--*--*--*--*--*--*--*--*--*--*--*--*--*--*--*--*--*--



==> anc/program/Report910208076mt19937.txt <==

OK = 0 means NOT OK, OK = 1 means OK


  lambda     tau    h       dt          N       dt/N      crit    OK

   0.4        10   0.25    0.1000     1e+01  1.00e-02   8.0e-02   1
   0.4        20   0.25    0.1000     1e+01  1.00e-02   4.0e-02   1
   0.4        40   0.25    0.1000     1e+01  1.00e-02   2.0e-02   1
   0.8        10   0.25    0.1000     1e+01  1.00e-02   8.0e-02   1
   0.8        20   0.25    0.1000     1e+01  1.00e-02   4.0e-02   1
   0.8        40   0.25    0.1000     1e+01  1.00e-02   2.0e-02   1
   1.6        10   0.25    0.1000     1e+01  1.00e-02   8.0e-02   1
   1.6        20   0.25    0.1000     1e+01  1.00e-02   4.0e-02   1
   1.6        40   0.25    0.1000     1e+07  1.00e-08   2.0e-08   1
   3.2        10   0.25    0.1000     1e+01  1.00e-02   8.0e-02   1
   3.2        20   0.25    0.1000     1e+05  1.00e-06   4.0e-06   1
   3.2        40   0.25    0.1000     1e+06  1.00e-07   2.0e-07   1
   6.4        10   0.25    0.1000     1e+06  1.00e-07   8.0e-07   1
   6.4        20   0.25    0.1000     1e+07  1.00e-08   4.0e-08   1
   6.4        40   0.25    0.1000     1e+07  1.00e-08   2.0e-08   1
   0.4        10   0.50    0.1000     1e+01  1.00e-02   4.0e-02   1
   0.4        20   0.50    0.1000     1e+01  1.00e-02   2.0e-02   1
   0.4        40   0.50    0.1000     1e+01  1.00e-02   1.0e-02   1
   0.8        10   0.50    0.1000     1e+01  1.00e-02   4.0e-02   1
   0.8        20   0.50    0.1000     1e+01  1.00e-02   2.0e-02   1
   0.8        40   0.50    0.1000     1e+05  1.00e-06   1.0e-06   1
   1.6        10   0.50    0.1000     1e+01  1.00e-02   4.0e-02   1
   1.6        20   0.50    0.1000     1e+05  1.00e-06   2.0e-06   1
   1.6        40   0.50    0.1000     1e+06  1.00e-07   1.0e-07   1
   3.2        10   0.50    0.1000     1e+05  1.00e-06   4.0e-06   1
   3.2        20   0.50    0.1000     1e+07  1.00e-08   2.0e-08   1
   3.2        40   0.50    0.1000     1e+06  1.00e-07   1.0e-07   1
   6.4        10   0.50    0.1000     1e+06  1.00e-07   4.0e-07   1
   6.4        20   0.50    0.1000     1e+07  1.00e-08   2.0e-08   1
   6.4        40   0.50    0.1000     1e+06  1.00e-07   1.0e-07   1
   0.4        10   1.00    0.1000     1e+01  1.00e-02   2.0e-02   1
   0.4        20   1.00    0.1000     1e+01  1.00e-02   1.0e-02   1
   0.4        40   1.00    0.1000     1e+04  1.00e-05   5.0e-06   1
   0.8        10   1.00    0.1000     1e+01  1.00e-02   2.0e-02   1
   0.8        20   1.00    0.1000     1e+05  1.00e-06   1.0e-06   1
   0.8        40   1.00    0.1000     1e+05  1.00e-06   5.0e-07   1
   1.6        10   1.00    0.1000     1e+05  1.00e-06   2.0e-06   1
   1.6        20   1.00    0.1000     1e+05  1.00e-06   1.0e-06   1
   1.6        40   1.00    0.1000     1e+06  1.00e-07   5.0e-08   1
   3.2        10   1.00    0.1000     1e+07  1.00e-08   2.0e-08   1
   3.2        20   1.00    0.1000     1e+07  1.00e-08   1.0e-08   1
   3.2        40   1.00    0.1000     1e+06  1.00e-07   5.0e-08   1
   6.4        10   1.00    0.1000     1e+07  1.00e-08   2.0e-08   1
   6.4        20   1.00    0.1000     1e+06  1.00e-07   1.0e-07   1
   6.4        40   1.00    0.1000     1e+06  1.00e-07   5.0e-08   1
   0.4        10   2.00    0.1000     1e+03  1.00e-04   1.0e-04   1
   0.4        20   2.00    0.1000     1e+04  1.00e-05   5.0e-06   1
   0.4        40   2.00    0.1000     1e+04  1.00e-05   2.5e-06   1
   0.8        10   2.00    0.1000     1e+05  1.00e-06   1.0e-06   1
   0.8        20   2.00    0.1000     1e+05  1.00e-06   5.0e-07   1
   0.8        40   2.00    0.1000     1e+05  1.00e-06   2.5e-07   1
   1.6        10   2.00    0.1000     1e+06  1.00e-07   1.0e-07   1
   1.6        20   2.00    0.1000     1e+06  1.00e-07   5.0e-08   1
   1.6        40   2.00    0.1000     1e+06  1.00e-07   2.5e-08   1
   3.2        10   2.00    0.1000     1e+06  1.00e-07   1.0e-07   1
   3.2        20   2.00    0.1000     1e+05  1.00e-06   5.0e-07   1
   3.2        40   2.00    0.1000     1e+03  1.00e-04   2.5e-05   1
   6.4        10   2.00    0.1000     1e+05  1.00e-06   1.0e-06   1
   6.4        20   2.00    0.1000     1e+03  1.00e-04   5.0e-05   1
   6.4        40   2.00    0.1000     1e+01  1.00e-02   2.5e-03   1
   0.4        10   4.00    0.1000     1e+06  1.00e-07   5.0e-08   1
   0.4        20   4.00    0.1000     1e+06  1.00e-07   2.5e-08   1
   0.4        40   4.00    0.1000     1e+03  1.00e-04   1.3e-05   1
   0.8        10   4.00    0.1000     1e+05  1.00e-06   5.0e-07   1
   0.8        20   4.00    0.1000     1e+04  1.00e-05   2.5e-06   1
   0.8        40   4.00    0.1000     1e+04  1.00e-05   1.3e-06   1
   1.6        10   4.00    0.1000     1e+04  1.00e-05   5.0e-06   1
   1.6        20   4.00    0.1000     1e+04  1.00e-05   2.5e-06   1
   1.6        40   4.00    0.1000     1e+01  1.00e-02   1.3e-03   1
   3.2        10   4.00    0.1000     1e+04  1.00e-05   5.0e-06   1
   3.2        20   4.00    0.1000     1e+01  1.00e-02   2.5e-03   1
   3.2        40   4.00    0.1000     1e+01  1.00e-02   1.3e-03   1
   6.4        10   4.00    0.1000     1e+01  1.00e-02   5.0e-03   1
   6.4        20   4.00    0.1000     1e+01  1.00e-02   2.5e-03   1
   6.4        40   4.00    0.1000     1e+01  1.00e-02   1.3e-03   1
   0.4        10   8.00    0.1000     1e+04  1.00e-05   2.5e-06   1
   0.4        20   8.00    0.1000     1e+03  1.00e-04   1.3e-05   1
   0.4        40   8.00    0.1000     1e+04  1.00e-05   6.3e-07   1
   0.8        10   8.00    0.1000     1e+04  1.00e-05   2.5e-06   1
   0.8        20   8.00    0.1000     1e+03  1.00e-04   1.3e-05   1
   0.8        40   8.00    0.1000     1e+01  1.00e-02   6.3e-04   1
   1.6        10   8.00    0.1000     1e+03  1.00e-04   2.5e-05   1
   1.6        20   8.00    0.1000     1e+02  1.00e-03   1.3e-04   1
   1.6        40   8.00    0.1000     1e+01  1.00e-02   6.3e-04   1
   3.2        10   8.00    0.1000     1e+02  1.00e-03   2.5e-04   1
   3.2        20   8.00    0.1000     1e+01  1.00e-02   1.3e-03   1
   3.2        40   8.00    0.1000     1e+01  1.00e-02   6.3e-04   1
   6.4        10   8.00    0.1000     1e+01  1.00e-02   2.5e-03   1
   6.4        20   8.00    0.1000     1e+01  1.00e-02   1.3e-03   1
   6.4        40   8.00    0.1000     1e+01  1.00e-02   6.3e-04   1
   0.4        10  16.00    0.1000     1e+01  1.00e-02   1.3e-03   1
   0.4        20  16.00    0.1000     1e+01  1.00e-02   6.3e-04   1
   0.4        40  16.00    0.1000     1e+01  1.00e-02   3.1e-04   1
   0.8        10  16.00    0.1000     1e+01  1.00e-02   1.3e-03   1
   0.8        20  16.00    0.1000     1e+01  1.00e-02   6.3e-04   1
   0.8        40  16.00    0.1000     1e+01  1.00e-02   3.1e-04   1
   1.6        10  16.00    0.1000     1e+01  1.00e-02   1.3e-03   1
   1.6        20  16.00    0.1000     1e+01  1.00e-02   6.3e-04   1
   1.6        40  16.00    0.1000     1e+01  1.00e-02   3.1e-04   1
   3.2        10  16.00    0.1000     1e+01  1.00e-02   1.3e-03   1
   3.2        20  16.00    0.1000     1e+01  1.00e-02   6.3e-04   1
   3.2        40  16.00    0.1000     1e+01  1.00e-02   3.1e-04   1
   6.4        10  16.00    0.1000     1e+01  1.00e-02   1.3e-03   1
   6.4        20  16.00    0.1000     1e+01  1.00e-02   6.3e-04   1
   6.4        40  16.00    0.1000     1e+01  1.00e-02   3.1e-04   1


==> anc/program/criterion.cpp <==
/* criterion.cpp */

/*
 Calculates a criterion value, which insures identical firing moments ofintLIF and fpLIF
*/

#include <cmath>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>

#include "phys_data.h"
#include "num_data.h"
#include "rand_data.h"


double crit(void)
{
 //return V0*(1.-exp(-dt/tau))/(N*h)*sqrt(lambda*tau/2*(1.-exp(-2./(lambo*tau))));
 //return dt*V0/(N*tau*h);
 //return dt*V0/(N*tau*h*h);
  //return V0*lambda*dt/(N*h);// lambda шкодить
  //return V0*dt/(N*h);// без lambda краще, tau не впливає
  //return pow(V0/h,lambda*tau)*dt/N;//фігня
  //return ((V0-h)/V0)/(lambda*tau)*(dt/tau)/N;//V0hV0
  //return ((V0-h)/h)/(lambda*tau)*(dt/tau)/N;//V0hh
  //return pow((V0-h)/h,2)/(lambda*tau)*(dt/tau)/N;//V0hh2
  //return pow((V0-h)/h,3)/(lambda*tau)*(dt/tau)/N;//V0hh3
  //return pow((V0-h)/h,3)*(lambda*tau)*(dt/tau)/N;//V0hh3lt
  //return pow((V0-h)/h,3)*(lambda*dt)*(dt/tau)/N;//V0hh3ldt
  //return pow((V0-h)/h,4)*(lambda*tau)*(dt/tau)/N;//V0hh4lt
  //return pow((V0-h)/h,4)*sqrt(lambda*tau)*(dt/tau)/N;//V0hh4sqrtlt
  //return pow((V0-h)/h,4)*pow(lambda*tau,0.25)*(dt/tau)/N;//V0hh44rtlt
  //return pow((V0-h)/h,4)*pow(lambda*tau,0.125)*(dt/tau)/N;//V0hh48rtlt
 return (dt*V0)/(tau*h*N); //This is the best one
  
}


==> anc/program/criterion.h <==
/* criterion.cpp */

/*
 Calculates a criterion value, which insures identical firing moments ofintLIF and fpLIF
*/

double crit(void);

==> anc/program/init.cpp <==
/* init.cpp */

/* initialization */

#include <iostream>
#include <fstream>
#include <float.h>
#include <math.h>

#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>

#include "randgentype.h"

#include "phys_data.h"
#include "rand_data.h"
#include "init.h"

using namespace std;

const double V0=20.; // mV - threshold level, always the same
double h; // mV - input impulse height (current value, any from h_a[7], below)
double V; 	// mV - current potential (state) of the fpLIF


	// Parameters set
const double lambda_a[5] = {0.4, 0.8, 1.60, 3.20, 6.40}; // 1/ms
const double tau_a[3] = {10., 20., 40.}; // ms
const double h_a[7] = {0.25, 0.5, 1., 2., 4., 8., 16.}; // mV

/*These 10 seeds were used simultaneously when running at cluster as pbs-array.
Any seed can be chosen by specifying its numer {1,2,...,10} as command line parameter during call. 
You may replace any of the ten (or all of them) by a number of your choice (before compilation).*/
const int seed_a[10] = {
910208076 , 
1863986797 , 
778933286 , 
767661659 , 
1712568902 , 
1106985410 , 
1033572045 , 
1044246012 , 
2039073006 , 
1684602222 , 
 };

double lambda; // 1/ms
double tau; // ms - relaxation time

double mu; // = 1/lambda
double al; // = exp(-dt/tau); // relaxation coefficient during timestep dt
double dV; // = V0*(-expm1(-dt/tau)); precision of the V approximation

gsl_rng * r; //pointer to the random generator
int seed = 13127; // replaced further with any from seed_a[10], above

double dt; // ms - timestep
extern const double dtmin=0.01; // ms - minimal timestep
int N; // the number of secondary bins within a primary bin (see Sec. 2.2.3 of the manuscript)
extern const int Nmax=1000000000;// maximal N

int niempty[3]; 	// intLIF state
/*
  niempty[0] = n, niempty[1] = i, niempty[2] = empty,
  see first paragraph in Sec. 3.1 of the manuscript.
*/

void init(void)
{
          /* Creation of the random number generator BEGIN */
 const gsl_rng_type * T;
 if (RGT == "mt19937") T= gsl_rng_mt19937;
 else
 if (RGT == "knuthran2002") T= gsl_rng_knuthran2002;
 else
 if (RGT == "taus113") T= gsl_rng_taus113;
 cout << "generator type is "<<RGT<<endl;
  
 r= gsl_rng_alloc (T);
          /* Creation of the random number generator END */
 
 seed =  seed_a[seed_number - 1]; 
 cout <<"seed = "<<seed<<endl;///////////////////////////////////
}

void init_dat(double lambdaa, double taua, double ha)
{
 dt = 0.1;
 lambda = lambdaa;
 tau = taua;
 h = ha;
 //N = 1000000;
 N = 10;
 mu = 1./lambda; // ms
 cout<< "dt, lambda, tau, h, N = "<<dt<<", "<< lambda<<", "<<tau<<", "<< h<<", " << N<<endl;///////////////
 
 niempty[0] = 1; niempty[1] = 1; niempty[2] = 1; /* initial state of the intLIF 
 (Sec. 3.1 of the manuscript)
 If niempty[2] = 1, than another two do not matter, since V=0 by definition */
 
 V = 0.; /* initial state of fpLIF */
 
           /* approximation parameters BEGIN */
 al = exp(-dt/tau); // relaxation coefficient during timestep dt
 dV = V0*( -expm1(-dt/tau) ); // the precision of the V approximation
           /* approximation parameters END */

}


==> anc/program/init.h <==
/* init.h */

void init(void);

void init_dat(double lambdaa, double taua, double ha);


==> anc/program/kick.c <==
/* kick.c */

#include <iostream>
#include <fstream>
#include <math.h>
 

#include "phys_data.h"
#include "num_data.h"
#include "kick.h"

/*
The function obtains state "int niempty[3]" through its input variable nie.
Transforms it into a new state attained after receiving input impulse.
Returns 1 if firing thresold is overcame and transforms state into "empty",
i.e. niempty[2] = 0, and returns 0 otherwise.
*/

using namespace std;

int kick(int * nie)
{
 double V; 
 
/* Eq. (2.8) of the manuscript: */
 V = 	(nie[2]) ? 0 : pow(al, nie[0])*V0*(al + (double)nie[1]/N * (1. - al));

 /* adding h */
 V += h;
 
  if ( V > V0 )  //threshold is overcame
   {
    nie[2] = 1; //  empty; nie[0], nie[1] do not matter
    return 1;// signals into the calling program that firing happens
   }
 
 /* calculate new {n,i,empty} (niempty[3]) */
 /* V2niempty(niempty, V) 		BEGIN 		*/
 nie[0] = -floor(log(V0/V)/log(al)) - 1; // n, Eq. (2.11) of the manuscript
 double cn = pow(al, nie[0])*V0*(1-al)/N;
 nie[1] = floor((V - pow(al, nie[0] +1)*V0)/cn);// i, Eq. (2.12) of the manuscript
 nie[2] = 0;	// not empty
 /* V2niempty(niempty, V) 		END 		*/
 return 0; //no firing
}


==> anc/program/kick.h <==
/* kick.h */
 


/*
The function obtains state "int niempty[3]" through nie.
Transforms it into a new state attained after receiving input impulse.
Returns 1 if firing thresold is overcame and transforms state into "empty",
i.e. niempty[2] = 0, and returns 0 otherwise.
*/

int kick(int * nie);

==> anc/program/main.cpp <==
/* main.cpp */

/* 
g++ init.cpp  kick.c  main.cpp criterion.cpp  -lm  -lgsl -lgslcblas
*/

#include <cstring>
#include <sstream>

#include <cstdio>
#include <cmath>
#include <iostream>
#include <fstream>
#include <cstdlib>

#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>

#include "working_directory.h" // тут WD
#include "randgentype.h"

#include "phys_data.h"
#include "init.h"
#include "num_data.h"
#include "rand_data.h"
#include "kick.h"
#include "criterion.h"



using namespace std;

int seed_number;
int main(int argc, char *argv[])
{
 if (argc != 2)
   {
    cout<<"usage: "<<argv[0]<<" seed_number Enter\n";
    cout<<" seed_number starts from 1\n";
    exit(1);
   }
 else seed_number = atoi(argv[1]);
 
 init(); //seed is chosen here
 
  /*  Report out file BEGIN */
 ofstream *Routfile; 
 char filename_buf [120];
 stringstream ss;
 ss.clear(); ss.str("");
 ss << WD << "/Report" << seed <<RGT<<".txt"; //<<dt<<"_la"<<lambda<<"_ta"<<tau<<"_N"<<N;
 strcpy(filename_buf, ss.str().c_str());
 Routfile = new ofstream(filename_buf,ios::out);
 *Routfile<<"\nOK = 0 means NOT OK, OK = 1 means OK\n\n\n";
 *Routfile<<"  lambda     tau    h       dt          N       dt/N      crit    OK\n\n";
 /*  Report out file END */
 
 int OK; // indicator of success for current lambda, tau, h
 int totalOK=1; // indicator of success for all lambda, tau, h
 double CRIT;// current value of the criterion for each set of dt, lambda, tau, N, h
 double maxCRIT = 0.; // 
 double minCRIT = 1.; // 
 double maxdtN=0., mindtN=1.;//criterion = dt/N

 double expo; // ms, input interspike interval duration
 double t; //current time (sum of all expo)
 int int_yes, fp_yes; // indicates triggering
 int spki, spko; // numbers of input and output spikes
 int spkimax, spkomax; // 
 int spkimin, spkomin; // 
 spkimax=0; spkomax=0; spkimin=RAND_MAX; spkomin=RAND_MAX;
 double lambo; // output rate
 double tmax; // real time of the simulation
 
 int i,j,k,l,m; // numerate values of the dt, lambda, tau, N, h
   for (m=0;m<7;m++) // h
    for (j=0;j<5;j++) // lambda
       for (k=0;k<3;k++) // tau
	  {
           init_dat(lambda_a[j], tau_a[k], h_a[m]);
           
       NT: V = 0; niempty[2] = 1; t = 0.; spki = 0; spko = 0;
           /*  */
           gsl_rng_set (r, seed);
           /*  */
           cout << "N = "<<N<<", dt = "<<dt<<endl;///////////////////////////////
           //real time of the simulation, dt - in ms, therefore 1000*
           //tmax = 100; // 0.1 секунда
           //tmax = 1000*60; // 1 minute
           tmax = 1000*1800; // 30 minutes
           //tmax = 1000*3600; // 1 hour
           //tmax = 2000*3600; // 2 години в міллісекундах
           //tmax = 3000*3600; // 3 години в міллісекундах
           while (t<tmax) 
                {
                 expo = gsl_ran_exponential (r, mu);    spki++;
                 //replace with the nearest integer in the dt units:
                 int iexpo = rint(expo/dt); 
                 t += dt*iexpo;
                 
                 while (iexpo>0)        //    exponential decay with no impulses within the iexpo
                      {
                       V = V*al;   // 	fpLIF
		               niempty[0]++; //	intLIF
	                   iexpo--;
                      }
                  
                 V += h; fp_yes = V > V0 ? 1 : 0; // input impulse for fpLIF
		         if (fp_yes) { V = 0.;   spko++; }// count output spikes for fpLIF only
                 
                 int_yes = kick(niempty);        // input impulse for intLIF
 
                 if ( int_yes != fp_yes ) // intLIF and fpLIF differ
                   {
                    if (N < Nmax) { N *= 10; goto NT; } // increase number of secondary bins
                    else //already Nmax, than
                    if (dt > dtmin) { dt /= 10;  al = exp(-dt/tau); goto NT; } //decrease timestep
                    else {totalOK=0; break;}  
                    // give up at N = Nmax and dt = dtmin
                   }
                } // END while (t<tmax) 
           if ( int_yes == fp_yes ) { OK = 1;   // here success
               spkimax = spki > spkimax ? spki : spkimax;
               spkimin = spki < spkimin ? spki : spkimin;
               spkomax = spko > spkomax ? spko : spkomax;
               spkomin = spko < spkomin ? spko : spkomin;
                                    }
           else                      OK = 0;   // here NOT success

/*----------------------- writing a line to file Report BEGIN -------------------- */
           Routfile->unsetf(ios::scientific);
           Routfile->setf(ios::fixed);
           Routfile->precision(1);
           Routfile->width(6); *Routfile<<lambda;
           Routfile->precision(0);
           Routfile->width(10); *Routfile<<tau;
           Routfile->precision(2);
           Routfile->width(7); *Routfile<<h;              
           
           Routfile->precision(4);
           Routfile->width(10); *Routfile<<dt;
           
           Routfile->unsetf(ios::fixed);Routfile->setf(ios::scientific);
           Routfile->precision(0);
           Routfile->width(10); *Routfile<<(double)N;
           Routfile->precision(2);
           Routfile->width(10);
           Routfile->setf(ios::right);
           *Routfile << dt/N;
           Routfile->precision(1);
           Routfile->width(10);
           Routfile->setf(ios::right);
           CRIT = crit();
           *Routfile << CRIT;
           Routfile->width(4);// Routfile->unsetf(ios::right);
           Routfile->setf(ios::fixed);
           *Routfile<< OK << endl;// тут успіх/неуспіх для набору lambda,tau,h
/*------------------------- writing a line to file Report END -------------------- */ 

           minCRIT = CRIT < minCRIT ? CRIT : minCRIT;
           maxCRIT = CRIT > maxCRIT ? CRIT : maxCRIT;
           mindtN = dt/N < mindtN ? dt/N : mindtN;
           maxdtN = dt/N > maxdtN ? dt/N : maxdtN;
          }
	  /* END of the
   for (m=0;m<7;m++) // h
    for (j=0;j<5;j++) // lambda
       for (k=0;k<3;k++) // tau	  
          */
	  
 ofstream *RCfile; // create file for good and bad values of criterion
 ss.clear(); ss.str("");
 if (totalOK) ss << WD << "/RC" << seed <<RGT<<".OK"; 
 else
 ss << WD << "/RC" << seed <<RGT<<".NOTok"; 
 strcpy(filename_buf, ss.str().c_str());
 /* The file has extention .OK if OK==1, above, for all values of h, lambda, tau.
 otherwise, the extention is ".NOTok" */
 RCfile = new ofstream(filename_buf,ios::out);
 RCfile->setf(ios::scientific); RCfile->precision(2);
 *RCfile << "maxCRIT = " << maxCRIT << endl;
 *RCfile << "minCRIT = " << minCRIT << endl;
 *RCfile << endl << endl;
 *RCfile << "maxdtN = " << maxdtN << endl;
 *RCfile << "mindtN = " << mindtN << endl;
 *RCfile << "max/mindtN = " << 1.0*maxdtN/mindtN << \
 ",  max/minCRIT = " << maxCRIT/minCRIT << endl << endl;
 *RCfile << "real time, in seconds = " << tmax/1000 << endl;
 *RCfile << "input spikes, min,max = " << spkimin <<"," << spkimax << endl;
 *RCfile << "output spikes, min,max = " << spkomin <<"," << spkomax << endl;
}


==> anc/program/num_data.h <==
/* num_data.h */

/* Declares parameters of numerical simulation */

extern double dt; // ms, - timestep
extern const double dtmin;//=0.0001; // minimal timestep
extern int N; // number of secondary bins in a primary bin in the intLIF
extern const int Nmax;//=1000000000; // maximal N

extern double al;  // decay coefficient through dt
extern double V;// membrane voltage in the fpLIF

extern int niempty[];	//state of the intLIF




==> anc/program/phys_data.h <==
/* phys_data.h */

/* Defines physical parameters of the neuron */

extern const double V0; // mV - firing threshold
extern double h; // mV - height of input impulse
extern double lambda; // 1/ms - input intensity
extern double tau; // ms - relaxation time due to leakage 


extern const double lambda_a[]; // 1/ms - stores 5 values of the intensity
extern const double tau_a[]; // ms - stores 3 values of the relaxation time
extern const double h_a[]; // mV - stores 7 values of the h, above


==> anc/program/rand_data.h <==
/* rand_data.h */

/* Specifies parameters of the random number generator */


extern double lambda; /* 1/ms  - one of 5 intensities of the Poisson stream, 
                                          stored in the array  const double lambda_a[5]
					  declared an defined in file "init.cpp" */

extern double mu; // мсек (обчислюється = 1/lambda)

extern gsl_rng * r;// pointer to the random number generator

extern int seed_number;/* seed number in the arry of 10 seeds const int seed_a[10]
                                           declared an defined in file "init.cpp" */
extern int seed;



==> anc/program/randgentype.h <==
/* randgentype.h */


#define RGT "mt19937"

//#define RGT "knuthran2002"

//#define RGT "taus113"


==> anc/program/working_directory.h <==
/* working_directory.h */

/*
Before compilation,
choose where to right report files here.
*/


//#define WD "/home/vidybida/gcc/intLIF/test/fpLIF"
//#define WD "/home/vidybida/gcc/intLIF/arXiv"
#define WD "."


